Radiation statistics of a degenerate parametric oscillator at threshold

As a function of the driving strength, a degenerate parametric oscillator exhibits an instability at which spontaneous oscillations occur. Close to threshold, both the nonlinearity as well as fluctuations are vital to the accurate description of the dynamics. We study the statistics of the radiation that is emitted by the degenerate parametric oscillator at threshold. For a weak nonlinearity, we can employ a quasiclassical description. We identify a universal Liouvillian that captures the relevant long-time dynamics for large photon-numbers. We find that the cumulants obey a universal power-law scaling as a function of the nonlinearity. The Fano factor shows a maximum close, but not coinciding, with the threshold. Moreover, we predict a certain ratio of the first three cumulants to be independent of the microscopic details of the system and connect the results to experimental platforms.

==> anc/cumulants_effective.py <==
import numpy as np
import scipy.sparse as sp
import scipy.sparse.linalg as la

M = 800 # size of Hilbertspace
i = 1j # imaginary unit

#matrices
a_diag = np.sqrt(np.linspace(1,M-1,M-1), dtype = complex)
a = sp.csc_matrix(sp.diags(a_diag, 1))
ad = sp.csc_matrix(sp.diags(a_diag, -1))
q = (a+ad)/np.sqrt(2)
p = i*(ad-a)/np.sqrt(2)

#counting field with tau=1, N0=1
N = q**2

#get cumulants as a function of beta, inputs: beta, m
def get_r(b, m):

    #universial Lindbladian (tau=1, N0=1)
    L = -(p**2/2+ i*b*p*q - i*p*q**(m+1))

    #get vacuum states
    _, vac = la.eigs(L, k=1, sigma=10**-13)
    vac = vac[:,0]
    _, trace = la.eigs(L.H, k=1, sigma=10**-13)
    trace = trace[:,0]
    vac_norm = np.dot(trace, vac)
    vac /= vac_norm

    #define projection operators R^2=R and Q^2=Q
    R = sp.kron(vac, trace).reshape((M,M))
    Q = sp.identity(M) - R

    #define propagator Q*1/-L*Q
    inv = la.factorized(-L)
    def prop(v):
        return Q@inv(Q@v)

    def tr(v):
        return np.dot(trace, v)

    #first cumulant c1
    N1 = N@vac
    c1 = tr(N1)
    c1 = np.real(c1)

    #second cumulant c2
    N2 = N@prop(N1) 
    c2 = 2.*tr(N2)
    c2 = np.real(c2)

    #third cumulant c3
    N3 = N@prop(N2)
    N2pp = N@prop(prop(N1))
    c3 = 6*(tr(N3) - c1* tr(N2pp))
    c3 = np.real(c3)

    #fourth cumulant c4
    N4 = N@prop(N3)
    c4 = 24*(tr(N4) - .5*c2* tr(N2pp) - c1* tr(N@prop(N2pp))
             - c1*tr(N@prop(prop(N2))) + c1**2 * tr(N@prop(prop(prop(N1))))) 

    c4 = np.real(c4)

    #fano factor
    f = c2/c1

    #universial ratio r
    r = c1*c3/c2**2

    return [b, c1, c2, c3, c4, f, r]

#input parameters
bvals = np.linspace(-1.5,2,43)

#collect data
cumulantsm4 = []
cumulantsm2 = []

for b in bvals:
    cumulantsm4.append(get_r(b, 4))
    cumulantsm2.append(get_r(b, 2))

# results of the form of a list of 
# beta cum1 cum2 cum3 cum4 fano r
cumulantsm4 = np.array(cumulantsm4)
cumulantsm2 = np.array(cumulantsm2)


==> anc/cumulants_full_system.py <==
import numpy as np
import scipy.sparse as sp
import scipy.sparse.linalg as la

M = 300 # size of Hilbertspace
i = 1j # imaginary unit
g = 1.0 # gamma

#matrices
a_diag = np.sqrt(np.linspace(1,M-1,M-1), dtype = complex)
a = sp.csc_matrix(sp.diags(a_diag, 1))
ad = sp.csc_matrix(sp.diags(a_diag, -1))
one = sp.csc_matrix(sp.identity(M))
trace = one.reshape((1,M**2)).toarray()[0]

#counting field
N = sp.kron(a,a)

#get cumulants as a function of beta, inputs: beta, m, nonlinearity alpha
def get_r(b, m, alpha):
    #number of correlated photons N0 and correlation time tau
    xs= (alpha)**(-1/(m+2))
    tau = 2*xs**2
    N0 = xs**2*tau/2
    n0 = N0/tau
    #define potential V
    if m==2: # Josephson
        V = alpha*g*i*(ad@a@a@a-ad@ad@ad@a)/2
    elif m==4:  # Duffing   
        V = np.sqrt(alpha/2)*ad@ad@a@a

    e = 2*b/tau+g   #driving strength epsilon

    #define Hamiltonian and Lindbladian
    H = i*e*(ad@ad-a@a)/4 + V
    L = -i * (sp.kron(H, one) - sp.kron(one, H.T)) - g / 2 * (
        sp.kron(ad@a, one) + sp.kron(one, (ad@a).T) - 2 * sp.kron(a, a))
    L = sp.csc_matrix(L)

    #get normalised vacuum state
    _, vac = la.eigs(L, k=1, sigma=10**-13)
    vac = vac[:,0]
    vac_norm = np.dot(trace, vac)
    vac /= vac_norm

    #define projection operators R^2=R and Q^2=Q
    R = sp.kron(vac, trace).reshape((M**2,M**2))
    Q = sp.identity(M**2) - R

    #define propagator Q*1/-L*Q
    inv = la.factorized(-L)
    def prop(v):
        return Q@inv(Q@v)

    def tr(v):
        return np.dot(trace, v)

    #first cumulant c1
    N1 = N@vac
    c1 = tr(N1)
    c1 = np.real(c1/n0)

    #second cumulant c2
    N2 = N@prop(N1) 
    c2 = 2.*tr(N2)
    c2 = np.real(c2/n0**2/tau)

    #third cumulant c3
    N3 = N@prop(N2)
    N2pp = N@prop(prop(N1))
    c3 = 6.*(tr(N3) - (c1*n0)* tr(N2pp))
    c3 = np.real(c3/n0**3/tau**2)

    #fourth cumulant c4
    N4 = N@prop(N3)
    c4 = 24.*(tr(N4) - .5*c2**n0**2*tau* tr(N2pp) - c1*n0* tr(N@prop(N2pp))
              - c1*n0* tr(N@prop(prop(N2))) + (c1*n0)**2 * tr(N@prop(prop(prop(N1))))) 

    c4 = np.real(c4/n0**4/tau**3)

    #fano factor
    f = c2/c1

    #universial ratio r
    r = c1*c3/c2**2

    return [b, c1, c2, c3, c4, f, r]


#input parameters
bvals = np.linspace(-1.5,2,43)
alpha = 0.0001

#collect data
cumulantsm4 = []
cumulantsm2 = []

for b in bvals:
    cumulantsm4.append(get_r(b, 4, alpha))
    cumulantsm2.append(get_r(b, 2, alpha))

# results of the form of a list of
# beta cum1 cum2 cum3 cum4 fano r
cumulantsm4 = np.array(cumulantsm4)
cumulantsm2 = np.array(cumulantsm2)
